Linked visualisations via Galois dependencies

We present new language-based dynamic analysis techniques for linking visualisations and other structured outputs to data in a fine-grained way, allowing a user to interactively explore how data attributes map to visual or other output elements by selecting (focusing on) substructures of interest. This can help both programmers and end-users understand how data sources and complex outputs are related, which can be a challenge even for someone with expert knowledge of the problem domain. Our approach builds on bidirectional program slicing techiques based on Galois connections, which provide desirable round-tripping properties. Unlike the prior work in program slicing, our approach allows selections to be negated. In a setting with negation, the bidirectional analysis has a De Morgan dual, which can be used to link different outputs generated from the same input. This offers a principled language-based foundation for a popular interactive visualisation feature called brushing and linking where selections in one chart automatically select corresponding elements in another related chart. Although such view coordination features are valuable comprehension aids, they tend be to hard-coded into specific applications or libraries, or require programmer effort.

==> arXiv.sh <==
#!/bin/bash
set -e

# Can't make resulting arXiv.zip upload to arXiv.org.
# Get nonsense directories Data, Index and Metadata in the folder popl2022/fig/example/ after uploading.
# I think to do with Mac archive utility (https://discussions.apple.com/thread/6032172)

rm -rf .DS_Store

NAME=arXiv.zip

rm -f $NAME
zip -r $NAME .

# zip -d $NAME **/.zip
# zip -d $NAME **/.pdf
# zip -d $NAME **/.git
# zip -d $NAME **/.gitignore

unzip -l $NAME


==> build.sh <==
#!/bin/bash
set -e

PDFLATEX="pdflatex -file-line-error -halt-on-error"
TARGET=${1:-anonymised}
echo Building target \"$TARGET\".

$PDFLATEX $TARGET
bibtex $TARGET
$PDFLATEX $TARGET
$PDFLATEX $TARGET
rm -f $TARGET.aux $TARGET.dvi $TARGET.log $TARGET.bbl $TARGET.blg $TARGET.out $TARGET.pag $TARGET.cb $TARGET.cb2 $TARGET.toc


==> collate-examples.sh <==
#!/bin/bash
set -e

rm -rf fluid/
mkdir fluid
wget -P fluid https://raw.githubusercontent.com/explorable-viz/fluid/release/fluid/example/linking/bar-chart.fld
./post-process.sh fluid/bar-chart.fld
wget -P fluid https://raw.githubusercontent.com/explorable-viz/fluid/release/fluid/example/linking/line-chart.fld
./post-process.sh fluid/line-chart.fld
wget -P fluid https://raw.githubusercontent.com/explorable-viz/fluid/release/fluid/lib/convolution.fld
./post-process.sh fluid/convolution.fld
wget -P fluid https://raw.githubusercontent.com/explorable-viz/fluid/release/fluid/example/slicing/conv-emboss.fld
./post-process.sh fluid/conv-emboss.fld

# Need ChromeDriver for headless downloads; need to figure that out.
download_image () {
   ext=png
   folder=~/Downloads
   image=$folder/$1.$ext
   echo $image
   chrome --headless --user-data-dir=C:/tmp --disable-gpu --no-sandbox http://f.luid.org/new/
   until [ -f $image ]
   do
        sleep 1
        ls -la $folder
   done
   echo "Found $1.$2"
   exit
}

# download_image image


==> post-process.sh <==
sed -f sed-commands $1 > $1.mod

